Can Uranus and Neptune form concurrently via pebble, gas and planetesimal accretion?

The origin of Uranus and Neptune has long been challenging to explain, due to the large orbital distances from the Sun. After a planetary embryo has been formed, the main accretion processes are likely pebble, gas and planetesimal accretion. Previous studies of Uranus and Neptune formation typically don't consider all three processes; and furthermore, do not investigate how the formation of the outer planet impacts the inner planet. In this paper we study the concurrent formation of Uranus and Neptune via both pebble, gas and planetesimal accretion. We use a dust-evolution model to predict the size and mass flux of pebbles, and derive our own fit for gas accretion. We do not include migration, but consider a wide range of formation locations between 12 and 40au. If the planetary embryos form at the same time and with the same mass, our formation model with an evolving dust population is unable to produce Uranus and Neptune analogues. This is because the mass difference between the planets and the H-He mass fractions become too high. However, if the outer planetary embryo forms earlier and/or more massive than the inner embryo, the two planets do form in a few instances when the disk is metal-rich and dissipates after a few Myr. Furthermore, our study suggests that in-situ formation is rather unlikely. Nethertheless, giant impacts and/or migration could potentially aid in the formation, and future studies including these processes could bring us one step closer to understanding how Uranus and Neptune formed.

==> Figures/fit_0526.py <==
import numpy as np

def fitting_function2(X, a, b, c):
    x0, x1 = X
    Y = a +b*x0 +c*x1
    return Y

def fitting_function3(X, a, b, c, d):
    x0, x1, x2 = X
    Y = a +b*x0 +c*x1 +d*x2
    return Y

def dMgasdt(Mcore_Mearth,Menv_Mearth,dMcore_MearthYear,kappa_cgs):
    ## kappa=1
    popt0_k1=[ -8.655389, 3.488167, -0.449784 ]
    popt1_k1=[ -10.725292, 3.989025, 2.415257, -0.307779 ]
    ## kappa=01
    popt0_k01=[ -8.058656, 3.262527, -0.464667 ]
    popt1_k01=[ -11.188670, 5.834267, 2.880980, -1.116815 ]

    Mcore0= 1.0
    Menv0= 1.0
    dMcore0= 1.e-7


    ####
    if kappa_cgs==1.:
        popt0=popt0_k1
        popt1=popt1_k1
    elif kappa_cgs==0.1:
        popt0=popt0_k01
        popt1=popt1_k01

    dataX=[ np.log10(Mcore_Mearth/Mcore0), \
            np.log10(dMcore_MearthYear/dMcore0)]
    acc0=10.**fitting_function2(dataX,popt0[0],popt0[1],popt0[2])

    dataX=[ np.log10(Mcore_Mearth/Mcore0), \
            np.log10(Menv_Mearth/Menv0), \
            np.log10(dMcore_MearthYear/dMcore0)]
    acc1=10.**fitting_function3(dataX,popt1[0],popt1[1],popt1[2],popt1[3])

    return acc0+acc1
